Measurement of final-state correlations in neutrino muon-proton mesonless production on hydrocarbon at $\langle E_\nu\rangle=3$ GeV

Final-state kinematic imbalances are measured in mesonless production of $\nu_\mu + A \to \mu^- + p + X$ in the MINERvA tracker. Initial- and final-state nuclear effects are probed using the direction of the $\mu^-$-p transverse momentum imbalance and the initial-state momentum of the struck neutron. Differential cross sections are compared to predictions based on current approaches to medium modeling. These models under-predict the cross section at intermediate intranuclear momentum transfers that generally exceed the Fermi momenta. As neutrino interaction models need to correctly incorporate the effect of the nucleus in order to predict neutrino energy resolution in oscillation experiments, this result points to a region of phase space where additional cross section strength is needed in current models, and demonstrates a new technique that would be suitable for use in fine grained liquid argon detectors where the effect of the nucleus may be even larger.

==> anc/SupplementalMaterial2.txt <==
The measured cross sections, their uncertainties and covariance matrices, and the decomposition of the total uncertainties are given in Table Groups A-H, for muon momentum (p_mu), muon polar angle (theta_mu), proton momentum (p_p), proton polar angle (theta_p), initial neutron momentum (p_n), transverse boosting angle (delta alpha_T), transverse momentum imbalance (delta p_T), and delta phi_T (for definition see Phys. Rev. C 94, 015503), respectively.


Table A.1: Measured cross section in p_mu, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon. The header shows the bin edges, in unit of GeV/c.

    1.5000     2.2500     2.5000     2.7500     3.0000     3.2500     3.5000     3.7500     4.0000     4.2500     4.5000     4.7500     5.0000     5.2500     5.5000     5.7500     6.0000     6.2500     6.5000     6.7500     7.0000     7.2500     7.5000     7.7500     8.0000     8.2500     8.5000     8.7500     9.0000     9.2500     9.5000     9.7500    10.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
           49.0       75.8       93.5       82.2       66.7       60.2       42.7       31.2       27.7       21.7       17.3       14.6       10.7        8.2        7.6        6.5        6.0        5.8        5.9        6.6        6.6        6.2        5.4        4.6        3.7        3.5        3.3        3.7        3.2        3.2        3.2        2.4 


Table A.2: Total uncertainties of the cross section in p_mu in each bin, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon.

    1.5000     2.2500     2.5000     2.7500     3.0000     3.2500     3.5000     3.7500     4.0000     4.2500     4.5000     4.7500     5.0000     5.2500     5.5000     5.7500     6.0000     6.2500     6.5000     6.7500     7.0000     7.2500     7.5000     7.7500     8.0000     8.2500     8.5000     8.7500     9.0000     9.2500     9.5000     9.7500    10.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
           15.1       10.7       12.5       10.6        8.1        7.2        6.3        4.0        3.6        3.1        2.3        2.1        1.8        1.3        1.3        1.1        1.0        1.0        1.0        1.1        1.2        1.1        1.0        0.9        0.8        1.0        0.8        0.8        0.7        0.8        0.9        0.6 


Table A.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in p_mu. The unit is 10$^{-45}$ cm$^2$/GeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

 150709   62075   56179   19113   24567    9481  -18991    5904     781   -6177   -2126    -690   -3582     498    2810     962    1138    2620    3377    3176    4200     835    -726   -1006    1267     983    2648     539     722     842    -246    -500 
      0   87077   65446   58078   46885   42926   33678   20879   19914   15163   11003   10093    7684    5985    5085    4704    3497    3791    4116    4542    4742    4424    4098    3247    2484    2831    2462    3168    2169    2534    2520    1811 
      0       0   89914   54137   28382   28411   23341   15090   14168   11532    8114    7147    5751    3908    3330    3254    2747    3299    2743    3007    3713    3162    3036    2306    1519    3477    1269    1416    1832    2367    2354    1289 
      0       0       0   67211   30490   15898   18973   11603   11034    8742    6556    5974    4935    3456    2523    2977    2134    1839    1653    2198    2519    2235    2283    1857    1510    2047    1634    1369    1366    1629    1627    1008 
      0       0       0       0   45095   23849    8162    5299    4799    5692    3884    3108    2939    1984    1407     826    1078     678     881     547     327     995     765     934     624     113    -413     670     411     361     376     432 
      0       0       0       0       0   39488   21597    4890    4817    4882    4823    4171    3262    1693    1796    1642    1772     828     636     997    1173    1400    1418    1261     962      24     873     829     848     539     704     679 
      0       0       0       0       0       0   32695   16228    4702    4028    3269    2880    3737    2414    1052    1538    1165     913     847     941     485    1310    1392    1279     837     400    -111     922     675     445     591     508 
      0       0       0       0       0       0       0   21332   14829    2911     -57     650     925     886    1149     984    1209     445     364      78     615     809     204     462     883      74     498     -97     368     291     364     546 
      0       0       0       0       0       0       0       0   18000   12619    4186    1113     444     639     794     962     456     415     438     932     772     841     954     898     177     194     450     832     419     187     656     499 
      0       0       0       0       0       0       0       0       0   15352   11845    3457     838     145     528     775    1451    1053     766     268     387    1025     814     731     781      21    -405      75     428     291     487     429 
      0       0       0       0       0       0       0       0       0       0   10527   11248    4076     572    -171     530     515    -132    -232     397     703     975     546     672     703     139     993     361     778     349     323     363 
      0       0       0       0       0       0       0       0       0       0       0    8648    8671    4449    1510     223     448    1150    1233    1394    1253     380     951     838     803    1091     273     726     474     785    1280     720 
      0       0       0       0       0       0       0       0       0       0       0       0    8437    5592    2795    1550    1224     154    -275    -374     -23    1321     773     680     533     125    -358     541    1147     458     620     302 
      0       0       0       0       0       0       0       0       0       0       0       0       0    6765    6091    2733     853     319     136     200      80     -24     366     500     589     579     683     382      84     305     592     614 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0    7076    4829    4458    2264     861    -552      92     149     443     615     722     130     462     822     632     354     941     356 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    6154    4996    3227    2251    1595    1240     -30      41     231     204     832    1052    -261     937     976     738     937 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    4403    3052    2709    1303     780      20    -141     -47     312    -351    -480     -37     300     109     181     140 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5728    4708    4318    3528    1144    1293    -131    -177    1310    -286     890     631     859    1629     204 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    4366    2466    1899     891     689    -182     253   -1296    -232    -114    -649    -615    -188     121 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    6408    4695    3314    2183     952     276     139    -205    -194     236     121     113     194 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    6416    3596    1584     508     820     655    1110    -115     137     275     216     372 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    7504    3335    2360     831    -173    -281     314     195    -576    -110     109 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5563    3130    2116    1382    1116     990     138     272      82     -30 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    6061    2292    1172     681     591     589     -72     388     190 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5756    1949    2208    1296     660      99     209     436 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    7205    1412    1233    1064    1732    1231     104 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5934    2116    1204    1359      69     134 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5865    1505     911    1915     629 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5181    3377    2901     945 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5645    1412     528 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5926    1321 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    5172 



Table A.4: Fractional uncertainties of the cross section in p_mu in each bin, by category.

                        1.5000     2.2500     2.5000     2.7500     3.0000     3.2500     3.5000     3.7500     4.0000     4.2500     4.5000     4.7500     5.0000     5.2500     5.5000     5.7500     6.0000     6.2500     6.5000     6.7500     7.0000     7.2500     7.5000     7.7500     8.0000     8.2500     8.5000     8.7500     9.0000     9.2500     9.5000     9.7500    10.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.308      0.141      0.133      0.129      0.122      0.119      0.148      0.128      0.132      0.142      0.136      0.143      0.169      0.162      0.164      0.169      0.168      0.171      0.168      0.167      0.185      0.181      0.177      0.195      0.212      0.270      0.247      0.215      0.219      0.260      0.270      0.260 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.081      0.071      0.058      0.057      0.056      0.056      0.063      0.067      0.070      0.076      0.079      0.086      0.100      0.105      0.111      0.107      0.114      0.108      0.111      0.114      0.119      0.133      0.115      0.146      0.160      0.176      0.161      0.155      0.158      0.203      0.196      0.198 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.061      0.058      0.061      0.059      0.058      0.061      0.062      0.063      0.066      0.067      0.066      0.066      0.065      0.064      0.065      0.065      0.064      0.065      0.065      0.066      0.068      0.068      0.067      0.066      0.065      0.064      0.063      0.064      0.063      0.064      0.064      0.065 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.056      0.067      0.078      0.079      0.070      0.058      0.059      0.060      0.057      0.049      0.049      0.063      0.072      0.080      0.080      0.095      0.087      0.100      0.089      0.082      0.105      0.079      0.085      0.071      0.099      0.177      0.143      0.103      0.115      0.131      0.145      0.116 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.285      0.083      0.068      0.060      0.058      0.063      0.103      0.066      0.070      0.087      0.073      0.070      0.095      0.067      0.062      0.063      0.059      0.058      0.061      0.063      0.067      0.065      0.080      0.085      0.074      0.083      0.103      0.085      0.073      0.073      0.097      0.103 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table B.1: Measured cross section in theta_mu, in unit of 10$^{-41}$ cm$^2$/degree/nucleon. The header shows the bin edges, in unit of degree.

    0.0000     2.0000     3.0000     4.0000     5.0000     6.0000     7.0000     8.0000     9.0000    10.0000    11.0000    12.0000    13.0000    14.0000    15.0000    16.0000    17.0000    18.0000    19.0000    20.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            1.0        3.2        6.8        9.1       10.5       14.1       13.5       12.8       15.5       11.7       14.9       13.2       13.9       11.8       10.1        8.2        6.9        9.8        5.1 


Table B.2: Total uncertainties of the cross section in theta_mu in each bin, in unit of 10$^{-41}$ cm$^2$/degree/nucleon.

    0.0000     2.0000     3.0000     4.0000     5.0000     6.0000     7.0000     8.0000     9.0000    10.0000    11.0000    12.0000    13.0000    14.0000    15.0000    16.0000    17.0000    18.0000    19.0000    20.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.3        0.6        0.9        1.1        1.3        1.7        1.7        1.6        1.8        1.5        1.8        1.8        1.9        1.8        1.8        1.7        1.6        2.4        1.8 


Table B.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in theta_mu. The unit is 10$^{-45}$ cm$^2$/degree/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

   2877    3128    4847    4293    5641    5430    2882    6798    3229    3335    3764    2381    1366     580    -298   -1745    1382   -1185   -1145 
      0    4796    2933    4156    5222    6614    7326    6653    7524    5908    7189    6499    6366    6037    4944    4456    3196    5420    2803 
      0       0    7293    3862    4361    6601    6822    5207    7585    6034    7302    6723    7531    6099    5322    4969    3709    6757    3370 
      0       0       0    8413    2982    5162    5663    4064    6536    4881    5903    5564    6318    5112    4750    4593    3080    5543    2903 
      0       0       0       0    9112    2706    3723    3793    4352    3827    4006    4424    4373    3563    3554    3372    2259    3642    2175 
      0       0       0       0       0   11132    2280    2050    4413    2475    3327    2907    2999    2802    2685    2202    1400    2482    1060 
      0       0       0       0       0       0   11143    1516    2152    2605    2569    2746    2558    2210    3070    2125    1126    2175    1243 
      0       0       0       0       0       0       0   10538     474    1008    2266    2256    1624    1581    1218     641     820     760     518 
      0       0       0       0       0       0       0       0   11349     703    1839    2325    2205    2231    1608    1862     978    1941    1145 
      0       0       0       0       0       0       0       0       0   10027     799     918    2644    1639    1501    1957    1390    1748    1837 
      0       0       0       0       0       0       0       0       0       0   11836     880     620    2104    1157    1174     758    1399     826 
      0       0       0       0       0       0       0       0       0       0       0   12349     604      34    1374    1313     766    1090    1020 
      0       0       0       0       0       0       0       0       0       0       0       0   13406     195    -456    1664    1324    1452    1410 
      0       0       0       0       0       0       0       0       0       0       0       0       0   13144     244    -935     800    1657     810 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0   13964     774   -1476    1116    1173 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   13953    1428   -1816    1136 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   14427     346   -2062 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   20246    1502 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   16196 



Table B.4: Fractional uncertainties of the cross section in theta_mu in each bin, by category.

                        0.0000     2.0000     3.0000     4.0000     5.0000     6.0000     7.0000     8.0000     9.0000    10.0000    11.0000    12.0000    13.0000    14.0000    15.0000    16.0000    17.0000    18.0000    19.0000    20.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.290      0.178      0.137      0.122      0.124      0.117      0.124      0.127      0.119      0.132      0.124      0.136      0.138      0.150      0.174      0.212      0.236      0.241      0.352 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.112      0.101      0.075      0.069      0.068      0.062      0.064      0.068      0.062      0.076      0.070      0.085      0.089      0.105      0.131      0.161      0.205      0.199      0.313 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.055      0.058      0.060      0.062      0.060      0.063      0.062      0.062      0.062      0.060      0.062      0.062      0.061      0.062      0.062      0.058      0.061      0.066      0.059 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.109      0.106      0.070      0.056      0.062      0.049      0.062      0.062      0.050      0.066      0.051      0.056      0.054      0.049      0.056      0.078      0.068      0.074      0.101 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.239      0.083      0.068      0.056      0.058      0.059      0.061      0.062      0.062      0.061      0.062      0.067      0.068      0.072      0.078      0.098      0.072      0.091      0.112 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table C.1: Measured cross section in p_p, in unit of 10$^{-39}$ cm$^2$/GeV/c/nucleon. The header shows the bin edges, in unit of GeV/c.

    0.4500     0.6000     0.6250     0.6500     0.6750     0.7000     0.7250     0.7500     0.7750     0.8000     0.8250     0.8500     0.8750     0.9000     0.9250     0.9500     0.9750     1.0000     1.0250     1.0500     1.0750     1.1000     1.1250     1.1500     1.1750     1.2000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            3.6        3.4        3.2        3.6        3.5        3.1        2.8        2.7        3.0        3.0        2.7        2.6        2.5        2.3        1.9        1.8        2.1        1.5        1.3        1.7        1.5        1.6        1.3        1.1        1.0 


Table C.2: Total uncertainties of the cross section in p_p in each bin, in unit of 10$^{-39}$ cm$^2$/GeV/c/nucleon.

    0.4500     0.6000     0.6250     0.6500     0.6750     0.7000     0.7250     0.7500     0.7750     0.8000     0.8250     0.8500     0.8750     0.9000     0.9250     0.9500     0.9750     1.0000     1.0250     1.0500     1.0750     1.1000     1.1250     1.1500     1.1750     1.2000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.6        0.5        0.4        0.5        0.4        0.4        0.3        0.3        0.4        0.4        0.3        0.3        0.3        0.4        0.3        0.3        0.3        0.4        0.3        0.3        0.3        0.4        0.4        0.3        0.4 


Table C.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in p_p. The unit is 10$^{-43}$ cm$^2$/GeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

   6356    4374    3172    3237    2713    2327    2012    2233    2397    2431    1539    1599    1699    1007     923    1099    1029    -237    1227     687     780     941    -176     885    -164 
      0    3111    2410     832     883    1010     981     734     838     974     882     725     697     896     714     540     580     845     248     591     458     590     846     323     706 
      0       0    1959    2182     646     738     756     716     762     766     768     676     675     713     565     484     522     568     254     470     384     447     553     230     384 
      0       0       0    2393    2195     663     883     620     782     879     943     784     767    1119     825     559     778    1128     183     679     549     774    1029     306     937 
      0       0       0       0    2251    1828     471     496     535     476     959     881     730     956     793     555     723    1153      60     860     648     539    1127     261     827 
      0       0       0       0       0    1802    1644      69     396     685     452     237     258     503     328     214     308     529      50     237     122     307     508      78     352 
      0       0       0       0       0       0    1642    1231      59     152     725     587     444     922     686     402     423    1463    -181     766     503     402    1472     140    1222 
      0       0       0       0       0       0       0    1822    1382      49    -201      50     142    -466    -207      98     -70   -1296     528    -388     -35     -94   -1242     219   -1061 
      0       0       0       0       0       0       0       0    1904    1402     278     328     311     544     418     285     280     858    -133     508     364     148     948      65     707 
      0       0       0       0       0       0       0       0       0    2029    1109    -189     -59     -11       5     111      38    -240     145      -4      90      -6    -215      22    -150 
      0       0       0       0       0       0       0       0       0       0    2049    1303      73     464     432     268     399     898     -66     576     404     330     912     112     834 
      0       0       0       0       0       0       0       0       0       0       0    1843    1287    -285     -26     116     106    -274     268      44     199      46    -229     148    -201 
      0       0       0       0       0       0       0       0       0       0       0       0    1880    1436      30      76     255     388      64     287     219     361     457     135     484 
      0       0       0       0       0       0       0       0       0       0       0       0       0    1987    1136     -47      65     569     -43     250     195     284     444      16     510 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0    1867    1201     -61      65     106     243     208     271     267     222     268 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    1753    1323    -135     -57      19     150      66      97      48      64 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2334    1336     -49      16     105     383     -17      86     153 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2147     511     277     -34      76    1101     -82     834 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2213     898     -72      -9    -460     150    -281 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2506    1535     -98     271       3     278 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2271    1572    -140    -100    -155 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2702    1801     364     -14 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2069    1356     496 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2398    1765 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    2612 



Table C.4: Fractional uncertainties of the cross section in p_p in each bin, by category.

                        0.4500     0.6000     0.6250     0.6500     0.6750     0.7000     0.7250     0.7500     0.7750     0.8000     0.8250     0.8500     0.8750     0.9000     0.9250     0.9500     0.9750     1.0000     1.0250     1.0500     1.0750     1.1000     1.1250     1.1500     1.1750     1.2000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.177      0.159      0.138      0.129      0.123      0.122      0.125      0.125      0.125      0.127      0.126      0.127      0.131      0.155      0.156      0.152      0.157      0.267      0.208      0.197      0.209      0.225      0.337      0.285      0.424 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.061      0.070      0.067      0.062      0.059      0.060      0.063      0.065      0.066      0.068      0.072      0.078      0.082      0.094      0.103      0.111      0.115      0.127      0.162      0.147      0.167      0.180      0.192      0.246      0.287 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.065      0.062      0.061      0.062      0.062      0.061      0.058      0.055      0.057      0.059      0.058      0.060      0.064      0.063      0.060      0.060      0.064      0.059      0.060      0.064      0.062      0.064      0.061      0.065      0.066 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.116      0.104      0.083      0.073      0.065      0.066      0.072      0.069      0.069      0.072      0.062      0.059      0.056      0.064      0.073      0.066      0.056      0.069      0.070      0.074      0.088      0.087      0.105      0.113      0.152 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.100      0.074      0.063      0.062      0.059      0.056      0.056      0.060      0.056      0.053      0.059      0.054      0.056      0.085      0.070      0.052      0.065      0.217      0.094      0.086      0.063      0.081      0.248      0.060      0.264 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table D.1: Measured cross section in theta_p, in unit of 10$^{-42}$ cm$^2$/degree/nucleon. The header shows the bin edges, in unit of degree.

    0.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    32.5000    35.0000    37.5000    40.0000    42.5000    45.0000    47.5000    50.0000    52.5000    55.0000    57.5000    60.0000    62.5000    65.0000    67.5000    70.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            2.3        4.7        3.9        7.5       12.3       12.9       12.7       14.2       16.1       18.3       22.0       23.5       22.9       24.2       29.0       33.1       32.0       40.4       47.9       57.1       58.2       56.4       52.6       49.2       41.0       37.1 


Table D.2: Total uncertainties of the cross section in theta_p in each bin, in unit of 10$^{-42}$ cm$^2$/degree/nucleon.

    0.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    32.5000    35.0000    37.5000    40.0000    42.5000    45.0000    47.5000    50.0000    52.5000    55.0000    57.5000    60.0000    62.5000    65.0000    67.5000    70.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            0.7        1.2        1.2        2.1        2.2        2.1        2.2        2.6        3.0        3.0        3.5        3.9        3.6        3.7        4.2        4.5        4.3        5.4        6.2        7.7        8.5        8.2        8.1        8.7        8.6        9.8 


Table D.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in theta_p. The unit is 10$^{-46}$ cm$^2$/degree/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

   6810    4115    4762   12877   10576    7949    9210   12617   14144   13362   16636   15984   13074   11458   16618   14573   15052   20684   23583   22366   19229   11472    4134  -10859  -17608  -22936 
      0   11390    6382    3206    6338    7874    8901   10221   11965   12950   14483   16997   16237   16592   16108   16417   13711   16731   17665   24160   24034   22978   21721   21840   19523   19715 
      0       0    8378   10783    4140    3699    6214    8016    8625    8884    9305    9465    7927    8307    9315    7340    6026    6520    4805    4471    2402     256    -927   -6069   -6272   -8145 
      0       0       0   12599    8566     416      65    3213    4757    3605    2592    2939    1246    1000    4444    4537    5937    8064    7878   10388   14184   10945    6911     973     100      61 
      0       0       0       0   15744    9482    3658    4382    6111    7626    9534   11012   10459   10840   10804   12153   11593   14693   18296   23588   22709   21799   18462   20533   19486   20581 
      0       0       0       0       0   14966   10430    3776    4424    6205    6658    7865    8534    9154    9202   10780    8968    9151    9724   12428   12419   13047   16696   19748   18136   18632 
      0       0       0       0       0       0   13088   10401    2240    3347    6106    5550    5912    6934    6379    6489    4970    5147    5150    6113    4319    5564    7563    9788    7569    6883 
      0       0       0       0       0       0       0   14541   11303    2955    2215    5271    5455    5183    5775    6051    5163    4793    5104    7440    9908   10044   11197   11551   10273    9821 
      0       0       0       0       0       0       0       0   16226   10950    2191    5921    5588    5088    4207    4486    4731    7617    9284   14500   16804   15493   12255   13546   12528   11883 
      0       0       0       0       0       0       0       0       0   15866   11231     564    2535    5003    5819    6468    4864    4667    3849    5945    5781    6683    9651   10880    9708   10957 
      0       0       0       0       0       0       0       0       0       0   18986   12407    1636    2380    4352    5575    5001    5470    5912    8138    8044    7732    6843    8753    7106    6617 
      0       0       0       0       0       0       0       0       0       0       0   20867   12870    1900    1268    4074    4723    6597    9056   14721   14674   13318   10220   12990   14688   15916 
      0       0       0       0       0       0       0       0       0       0       0       0   19093   12030    1503    2621    3253    4498    4440    7335   10103   11097   14367   14190    9983    8020 
      0       0       0       0       0       0       0       0       0       0       0       0       0   21001   13819    2867    3575    5781    5696    7663    6163    6758    7358   10863   10927   12712 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0   24484   16897    3701    5094    7506    9268   12232   11582   13354   10678    7560    4818 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   27377   17498    5068    5097    9167    6938    6261    5644    7850    8053   10095 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   25936   16948    6075    9444   12169   10541    8522    7427    7541    7135 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   34961   24727   13656   18893   18841   12386    6818    3492    2928 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   38074   28680   12220   13396   11255    9003    7519    5542 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   45612   33882   18114   17292   16328   13753   12002 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   50061   33884   18636   17688   15711   10719 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   46797   29054   14046   14731   14688 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   50793   30996   10617   11258 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   54032   35150   11761 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   52501   35877 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   68911 



Table D.4: Fractional uncertainties of the cross section in theta_p in each bin, by category.

                        0.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    32.5000    35.0000    37.5000    40.0000    42.5000    45.0000    47.5000    50.0000    52.5000    55.0000    57.5000    60.0000    62.5000    65.0000    67.5000    70.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.302      0.258      0.298      0.282      0.180      0.165      0.175      0.185      0.186      0.166      0.161      0.165      0.158      0.155      0.146      0.137      0.135      0.134      0.130      0.136      0.146      0.145      0.155      0.177      0.209      0.265 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.177      0.190      0.172      0.136      0.111      0.104      0.100      0.100      0.092      0.088      0.084      0.082      0.083      0.084      0.080      0.079      0.080      0.074      0.068      0.067      0.066      0.069      0.077      0.090      0.115      0.177 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.058      0.052      0.035      0.050      0.060      0.054      0.048      0.047      0.050      0.051      0.052      0.052      0.051      0.052      0.054      0.055      0.058      0.063      0.066      0.069      0.072      0.073      0.074      0.075      0.077      0.078 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.131      0.155      0.218      0.172      0.102      0.104      0.124      0.134      0.141      0.121      0.114      0.123      0.114      0.107      0.096      0.082      0.074      0.069      0.062      0.073      0.086      0.078      0.076      0.064      0.068      0.071 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.198      0.059      0.104      0.170      0.078      0.053      0.054      0.063      0.061      0.054      0.056      0.052      0.051      0.053      0.051      0.053      0.055      0.061      0.064      0.062      0.066      0.071      0.083      0.116      0.141      0.167 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table E.1: Measured cross section in p_n, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon. The header shows the bin edges, in unit of GeV/c.

    0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
           35.0      106.3      185.2      294.7      371.7      413.7      479.4      500.9      381.9      302.2      265.1      258.5      267.9      264.3      195.2      165.3      158.5      163.7      124.6      114.4       88.4       46.0       16.2        1.6 


Table E.2: Total uncertainties of the cross section in p_n in each bin, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon.

    0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            7.9       19.9       28.4       43.6       54.0       56.0       61.2       73.8       57.2       41.3       38.3       40.4       41.2       40.0       33.4       25.2       23.3       22.8       18.0       16.9       13.5        8.5        4.6        0.9 


Table E.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in p_n. The unit is 10$^{-45}$ cm$^2$/GeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

  78769  174422  209919  206290  194890  189406  197725  196553  139566  109827  116924  102307   85769   66058   41484   47191   58203   64875   49373   51054   39645   19856    7572     595 
      0   95257  149500  203630  204702  163306  146870  147512  101451   87780   86803   88762   77572   47036   35022   33242   32945   54116   34377   31908   32224   18982   10262    1330 
      0       0  118376  241382  268375  211168  193736  199308  143288  118292   90699   94524  101612   69481   55901   57900   56178   58814   50271   42849   32875   21295    6855    1051 
      0       0       0  217825  328272  258097  180467  174276  143946   97893   86490   91738   74965   27092   18254   30748   36208   50368   40092   36269   35485   21970    9939    1617 
      0       0       0       0  178339  296728  309956  291245  177210   78767   52640   63145   96850   84434   73314   49559   48932   46691   26961   20524   12686    2936    -578    -362 
      0       0       0       0       0  227369  315481  351720  224802   80760   32107   43326   77748  106859   81674   53402   54078   35547   26637   24185    3461   -5834   -5987   -1816 
      0       0       0       0       0       0  220511  359171  249826  138874   57582   69681   85290   66140   71528   54537   61506   52029   37429   36181   24915   13120    2561     220 
      0       0       0       0       0       0       0  276052  271536  107865    5516   29187   49169   33609   12840    3330   -5640   -8742  -11069  -15027  -11514   -9147   -3826    -789 
      0       0       0       0       0       0       0       0  195784  228959  160652   82617   75452  102961   93896   70822   63451   48654   40953   40130   20214    5942   -1205    -225 
      0       0       0       0       0       0       0       0       0  176248  210358  164827  125543   98976   93750   61460   48282   43683   31388   16967    8548    7822    2697     731 
      0       0       0       0       0       0       0       0       0       0  181146  178319   82289   66379   51427   40503   21714   18544   14485   14330    5596   -1935    -878     157 
      0       0       0       0       0       0       0       0       0       0       0  224805  203754   97867   85404   65175   40901   29407   26259   19349    8993     177   -1543     -89 
      0       0       0       0       0       0       0       0       0       0       0       0  213632  191298  127437   86440   73810   55123   38454   25320    4526    2718   -3315      83 
      0       0       0       0       0       0       0       0       0       0       0       0       0  229394  114497   52171   28745   31108   25990   19741   14142    -165   -1443    -187 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0  175591   80134   38065   26100   19301   15450    3305    5811    -572      95 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  128593   62977    8276   16154   16167   14883    7778    1404     405 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  126065   78202    9931   10381   11863    8304    -153     -91 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  128285   65333   14707   17227   16746    8112    1332 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  103993   72726    8846    5920    2227     449 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   97941   61163   12648    7220     870 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   84729   26256    6933    1400 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   61448   11919    1362 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   37477    2167 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    7435 



Table E.4: Fractional uncertainties of the cross section in p_n in each bin, by category.

                        0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.225      0.187      0.153      0.148      0.145      0.135      0.128      0.147      0.150      0.137      0.145      0.156      0.154      0.151      0.171      0.153      0.147      0.140      0.144      0.148      0.153      0.185      0.284      0.554 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.178      0.132      0.096      0.070      0.064      0.058      0.052      0.057      0.063      0.076      0.087      0.079      0.064      0.062      0.065      0.070      0.069      0.072      0.081      0.086      0.088      0.105      0.204      0.438 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.077      0.077      0.076      0.076      0.076      0.074      0.072      0.068      0.064      0.060      0.056      0.052      0.050      0.047      0.047      0.052      0.060      0.065      0.063      0.066      0.069      0.070      0.074      0.064 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.050      0.054      0.043      0.058      0.069      0.067      0.057      0.090      0.098      0.075      0.081      0.112      0.120      0.117      0.138      0.113      0.095      0.077      0.077      0.073      0.057      0.063      0.059      0.090 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.103      0.093      0.081      0.088      0.080      0.070      0.072      0.076      0.069      0.059      0.061      0.056      0.052      0.057      0.061      0.056      0.065      0.064      0.066      0.067      0.088      0.119      0.173      0.320 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table F.1: Measured cross section in delta alpha_T, in unit of 10$^{-42}$ cm$^2$/degree/nucleon. The header shows the bin edges, in unit of degree.

    0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   130.0000   140.0000   150.0000   160.0000   170.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            7.8        6.5        7.3        7.0        8.0        9.4       11.6       14.1       16.2       19.4       19.0       16.9 


Table F.2: Total uncertainties of the cross section in delta alpha_T in each bin, in unit of 10$^{-42}$ cm$^2$/degree/nucleon.

    0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   130.0000   140.0000   150.0000   160.0000   170.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            1.5        1.2        1.1        0.9        1.0        1.2        1.5        1.9        2.2        2.8        3.2        3.4 


Table F.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in delta alpha_T. The unit is 10$^{-46}$ cm$^2$/degree/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

  15269    9974    7822    4981    5516    4194    5258    4269    3698   -2120   -4297   -6432 
      0    5998    5956    2869    3617    4716    5519    6098    5834    6523    4562    1998 
      0       0    4646    3945    3042    3442    3941    4653    5042    6819    7571    5498 
      0       0       0    5426    4916    4502    5518    7390    9387   12328   12145   13560 
      0       0       0       0    5744    4895    3732    3383    3211    4532    3936    3785 
      0       0       0       0       0    6887    6703    5879    6785   10476   11622   12575 
      0       0       0       0       0       0    8719    8842    5503    5707    7951    9020 
      0       0       0       0       0       0       0   10246   10523    8504   11259   10493 
      0       0       0       0       0       0       0       0   11181   10052    6936    7588 
      0       0       0       0       0       0       0       0       0   14122   10590    7447 
      0       0       0       0       0       0       0       0       0       0   15727   11176 
      0       0       0       0       0       0       0       0       0       0       0   16615 



Table F.4: Fractional uncertainties of the cross section in delta alpha_T in each bin, by category.

                        0.0000    20.0000    40.0000    60.0000    80.0000   100.0000   120.0000   130.0000   140.0000   150.0000   160.0000   170.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.196      0.180      0.150      0.125      0.131      0.127      0.133      0.134      0.136      0.144      0.166      0.199 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.063      0.052      0.056      0.059      0.057      0.055      0.062      0.060      0.059      0.057      0.058      0.072 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.062      0.061      0.061      0.059      0.058      0.058      0.060      0.062      0.062      0.064      0.062      0.060 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.068      0.094      0.076      0.068      0.080      0.080      0.083      0.078      0.075      0.056      0.074      0.093 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.161      0.131      0.099      0.064      0.065      0.057      0.059      0.068      0.074      0.101      0.122      0.149 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table G.1: Measured cross section in delta p_T, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon. The header shows the bin edges, in unit of GeV/c.

    0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
          174.0      346.9      420.9      462.4      492.1      509.9      509.8      438.1      329.9      256.1      230.0      234.3      214.2      191.4      163.6      146.0      142.7      126.8       96.5       90.2       69.1       41.6       13.9        1.6 


Table G.2: Total uncertainties of the cross section in delta p_T in each bin, in unit of 10$^{-41}$ cm$^2$/GeV/c/nucleon.

    0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
           31.1       50.0       53.4       58.4       57.9       61.6       64.6       58.2       44.4       37.6       33.9       33.8       28.8       27.5       24.5       22.3       19.6       18.0       15.0       14.5       12.0        7.3        4.7        0.9 


Table G.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in delta p_T. The unit is 10$^{-45}$ cm$^2$/GeV/c/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

 311390  457854  416962  337795  257349  212080  171711  173391  139367  124853  106909  107147  111659  107296  100539   86636   83903   82798   63562   60924   41479   26876    6781     633 
      0  199685  300481  373804  352199  310165  284188  245577  172919  149544  125900  142720  121926  105308   89858   83199   66252   54450   44410   31781   25489   15543    4180     463 
      0       0  144724  240116  263602  223223  201550  144386  115164  100573   79648   69211   69301   60888   51099   45128   44425   41372   30504   38320   31269   14835    6048    1033 
      0       0       0  173244  212526  229084  159067  110552   49015   36180   49904   42156   33468   40833   27088   18907   15542    7644    4211   -9704  -14705   -6045  -10444   -1279 
      0       0       0       0  174845  331897  397396  324509  204645   93934   62788   85656   74560   70096   62313   59194   49930   37094   32730   25382   18798   10655     932     -46 
      0       0       0       0       0  162045  247969  202556  143907   94317   66309   44899   29112  -16207  -28208  -29733  -11052   -4711  -13323  -10620  -15913   -7506   -7268   -1027 
      0       0       0       0       0       0  147352  207287  156491   80322   43820   15968   14839   30205   26536   17496   15962   12799   12359    6849    3443    1277   -2945    -254 
      0       0       0       0       0       0       0  162259  155794  159290   87949  105940   76723   79754   62050   58904   28713   19844   19607    1928    2246    5710    -179     342 
      0       0       0       0       0       0       0       0  142962  155503  155797   86209   32778   -4104    7406   -6986    8377   12773    5316   12882    1149   -8303   -3614    -608 
      0       0       0       0       0       0       0       0       0  135401  146126  137659   76701   69724   49198   43971   32914   31019   18511     529    5805    9087    3392     836 
      0       0       0       0       0       0       0       0       0       0  123419  124464   98109   40910   27148   27693   27978   21217   14821   19259   14370    4671    2536     323 
      0       0       0       0       0       0       0       0       0       0       0  114785   97582   45025   23015   20000   12880    9436   14769    4566    1682    3832   -1478    -223 
      0       0       0       0       0       0       0       0       0       0       0       0  104712  115560   50709   19048   22494   28472   22173   21944   18520    4290    2997     520 
      0       0       0       0       0       0       0       0       0       0       0       0       0  114617  110905   54278   15123    9502   16853   16117   14773   11814    4656    1007 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0  102753   86867   26299   18224   14905    9590   12938    6367    5707     680 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  102591   84510   15774    1862    8281   11106    6995     965     327 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0  101246   89424   22798    9266   11570    8549    4639     530 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   88044   67603   31311   16483   10519    8983    1318 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   82016   66966   14623    1103    3781     429 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   82802   66399    8465    8591    1136 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   63067   22350    8047    1379 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   52301    9682     642 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0   38363    2750 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0    7493 



Table G.4: Fractional uncertainties of the cross section in delta p_T in each bin, by category.

                        0.0000     0.0250     0.0500     0.0750     0.1000     0.1250     0.1500     0.1750     0.2000     0.2250     0.2500     0.2750     0.3000     0.3500     0.4000     0.4500     0.5000     0.5500     0.6000     0.6500     0.7000     0.8000     1.0000     1.2000     2.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.179      0.144      0.127      0.126      0.118      0.121      0.127      0.133      0.134      0.147      0.147      0.144      0.134      0.144      0.150      0.152      0.137      0.142      0.155      0.160      0.173      0.176      0.337      0.546 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.096      0.067      0.050      0.048      0.045      0.046      0.048      0.051      0.056      0.063      0.065      0.067      0.060      0.064      0.069      0.075      0.077      0.082      0.096      0.098      0.102      0.114      0.228      0.442 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.070      0.069      0.067      0.064      0.062      0.059      0.057      0.054      0.052      0.051      0.052      0.054      0.056      0.059      0.063      0.065      0.067      0.068      0.067      0.068      0.070      0.072      0.074      0.063 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.090      0.080      0.072      0.074      0.064      0.069      0.078      0.091      0.093      0.111      0.110      0.103      0.092      0.098      0.098      0.097      0.064      0.061      0.071      0.065      0.059      0.056      0.071      0.091 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.099      0.071      0.063      0.064      0.062      0.065      0.067      0.063      0.060      0.051      0.051      0.053      0.054      0.058      0.064      0.064      0.066      0.072      0.073      0.084      0.106      0.098      0.226      0.300 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------



Table H.1: Measured cross section in delta phi_T, in unit of 10$^{-41}$ cm$^2$/degree/nucleon. The header shows the bin edges, in unit of degree.

    0.0000     2.5000     5.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    35.0000    40.0000    45.0000    50.0000    55.0000    60.0000    70.0000    85.0000   105.0000   130.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
           10.1        7.3        5.7        5.2        4.5        3.6        3.1        2.6        2.4        1.9        1.7        1.5        1.3        1.1        1.0        1.0        1.0        0.7        0.6       0.44       0.30       0.30       0.15 


Table H.2: Total uncertainties of the cross section in delta phi_T in each bin, in unit of 10$^{-41}$ cm$^2$/degree/nucleon.

    0.0000     2.5000     5.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    35.0000    40.0000    45.0000    50.0000    55.0000    60.0000    70.0000    85.0000   105.0000   130.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
            1.3        0.8        0.7        0.7        0.5        0.4        0.4        0.4        0.3        0.3        0.3        0.2        0.2        0.2        0.2        0.2        0.2        0.1        0.1       0.08       0.05       0.05       0.02 


Table H.3: The data below is the upper-triangular matrix from the Cholesky decomposition U 
of the covariance matrix on the cross section C, defined by C = $U^TU$, in delta phi_T. The unit is 10$^{-45}$ cm$^2$/degree/nucleon. 
To recover the covariance matrix, this matrix should be premultiplied by its transpose.

  12927    6567    3335    2821    2639    2186    1794    1863    1846    1534    1341     971     850     820     901     996     800     703     523     391     272     247     113 
      0    5198    6056    4781    2642    1460    1435    1542    1296    1222    1098    1207     844     671     526     236     286     179     325     119     101     117      74 
      0       0    2291    2832    2231    1486     992     880     728     685     658     649     531     409     506     488     392     182     261     237     107     113      53 
      0       0       0    1857    1969    1395     494     374      62     201     193     237     194     133     277     331     162     101     140     135      36      46      18 
      0       0       0       0    1901    1827    1384     396     370     -26      67      69     169     168     -46     -98     119     150      65     -21      77      56      37 
      0       0       0       0       0    1712    1748    1396     373     376     268     231     274     190     355     433     269     116     192     201      72      73      27 
      0       0       0       0       0       0    1441    1165    1442     593      38    -104     -57      61      -3     -41     -18      72      24     -39      32      31      24 
      0       0       0       0       0       0       0    1785    1226    1368    1097     578     233     281     474     484     335     150     196     213      50      47      16 
      0       0       0       0       0       0       0       0    1411     821     600     430     185     165      30     -94    -137     129      23     -68      67      27      16 
      0       0       0       0       0       0       0       0       0    1174    1121     739     290     121     220     140      80     108      88      51      45      26      11 
      0       0       0       0       0       0       0       0       0       0    1141     640     378     152      27     -72     -92     -41      39     -33      13       7      14 
      0       0       0       0       0       0       0       0       0       0       0    1110     856     333      66     -73     -69      13      96       8       5       5       8 
      0       0       0       0       0       0       0       0       0       0       0       0     748     688     276     213      80     102      81     135      50      28      29 
      0       0       0       0       0       0       0       0       0       0       0       0       0     823     662      33    -111      29      48     -34      30      23       7 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0     906     775     292     -50      55     121      23      25       9 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     959     655     276      10     143      44      51      12 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     872     408      71      62      24      35      12 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     677     296     -38      28      13      11 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     628     147     -15      35      18 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     531      25       5      10 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     359      31      13 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     351       7 
      0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0       0     169 



Table H.4: Fractional uncertainties of the cross section in delta phi_T in each bin, by category.

                        0.0000     2.5000     5.0000     7.5000    10.0000    12.5000    15.0000    17.5000    20.0000    22.5000    25.0000    27.5000    30.0000    35.0000    40.0000    45.0000    50.0000    55.0000    60.0000    70.0000    85.0000   105.0000   130.0000   180.0000 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Total Uncertainty             0.128      0.115      0.127      0.126      0.115      0.115      0.117      0.140      0.140      0.157      0.163      0.155      0.141      0.156      0.175      0.183      0.162      0.172      0.167      0.190      0.167      0.163      0.160 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Statistical                   0.051      0.040      0.044      0.049      0.055      0.060      0.064      0.068      0.077      0.079      0.088      0.080      0.076      0.085      0.092      0.095      0.094      0.106      0.102      0.102      0.107      0.106      0.102 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Flux                          0.067      0.066      0.065      0.063      0.061      0.057      0.055      0.054      0.054      0.053      0.054      0.053      0.054      0.056      0.059      0.061      0.063      0.060      0.062      0.063      0.060      0.066      0.063 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
GENIE                         0.072      0.062      0.080      0.078      0.057      0.059      0.062      0.094      0.090      0.114      0.113      0.109      0.092      0.105      0.124      0.132      0.097      0.106      0.097      0.133      0.096      0.078      0.083 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------
Detector Response             0.065      0.060      0.060      0.058      0.057      0.054      0.052      0.056      0.053      0.052      0.057      0.054      0.053      0.055      0.056      0.058      0.064      0.060      0.065      0.062      0.059      0.070      0.065 
----------------------------------------------------------------------------------------------------------------------------------------------------------------------




